Asymptotic expansions relating to the lengths of longest monotone subsequences of involutions

We study the distribution of the length of longest monotone subsequences in random (fixed-point free) involutions of $n$ integers as $n$ grows large, establishing asymptotic expansions in powers of $n^{-1/6}$ in the general case and in powers of $n^{-1/3}$ in the fixed-point free cases. Whilst the limit laws were shown by Baik and Rains to be one of the Tracy-Widom distributions $F_\beta$ for $\beta=1$ or $\beta=4$, we find explicit analytic expressions of the first few expansion terms as linear combinations of higher order derivatives of $F_\beta$ with rational polynomial coefficients. Our derivation is based on a concept of generalized analytic de-Poissonization and is subject to the validity of certain hypotheses for which we provide compelling (computational) evidence. In a preparatory step expansions of the hard-to-soft edge transition laws of L$\beta$E are studied, which are lifted into expansions of the generalized Poissonized length distributions for large intensities. (This paper continues our work arXiv:2301.02022, which established similar results in the case of general permutations and $\beta=2$.)

==> LinearFormHypothesis.m <==
function LinearFormHypothesis(z)

warning off;

m = 3;

% Lemma D.1 with prefactor z
V = @(x,y) z*airy((x+y)/2)/2;
p{1} = @(u,v) -u/5;
q{1} = @(u,v) (u.^2 - v)/10;
p{2} = @(u,v) (7*u.^5 - 14*u.^3.*v + 7*u.*v.^2 - 88*u.^2 + 52*v)/700;
q{2} = @(u,v) (- 12*u.^3 + 12*u.*v + 5)/350;
p{3} = @(u,v) (- 69*u.^6 + 117*u.^4.*v - 27*u.^2.*v.^2 - 990*u.^3 ...
    - 21*v.^3 + 1110*u.*v - 140)/31500;
q{3} = @(u,v) (21*u.^7 - 63*u.^5.*v + 63*u.^3.*v.^2 - 1378*u.^4 ...
    - 21*u.*v.^3 + 1976*u.^2.*v - 598*v.^2 + 100*u)/31500;
for j=1:m
    Kuv{j} = @(u,v) p{j}(u,v).*airy(u) + q{j}(u,v).*airy(1,u);
    K{j} = @(x,y) z*Kuv{j}((x+y)/2, x.*y);
end

% Theorem A.1
tr = @(T) trace(T);
I = @(K) eye(size(K));
E = @(K,L) (I(K)-K)\L;
d{1} = @(K0,K1) - tr(E(K0,K1));
d{2} = @(K0,K1,K2) tr(E(K0,K1))^2/2 - tr(E(K0,K1)^2)/2 - tr(E(K0,K2));
d{3} = @(K0,K1,K2,K3) - tr(E(K0,K1))^3/6 + tr(E(K0,K1))*tr(E(K0,K1)^2)/2 ...
    - tr(E(K0,K1)*E(K0,K2) + E(K0,K2)*E(K0,K1))/2 - tr(E(K0,K1)^3)/3 ...
    + tr(E(K0,K1))*tr(E(K0,K2)) - tr(E(K0,K3));

% Eq. (112): \tilde E_{z,j}
function val = Ez_tilde(j,s) % \tilde E_{z,j}(s)
    ops = {op(K{1},[s,inf]), op(K{2},[s,inf]), op(K{3},[s,inf])};
    val = det1m(op(V,[s,inf]))*OperatorTerm(d{j}, op(V,[s,inf]), ops{1:j});
end

% Eq. (112): F_z
function val = Fz(s) % F_z(s)
    val = det1m(op(V,[s,inf]));
end

% polynomial approximation on [-7,4]
ival = [-7, 4];
F = chebfun(vec(@(t) Fz(t)), ival);

% higher order derivatives of F_z(s)
for k=1:2*m
    f{k} = diff(F,k); % accuracy < 2*10^{-14+1.5*k} (0.125<=|z|<=1)
end

% the asserted sparsity pattern of the polynomial factors in Eq. (111)

ff = @(s) {[f{2}(s)], [f{1}(s) s*f{2}(s) f{4}(s)], ...
    [s*f{1}(s) s^2*f{2}(s) f{3}(s) s*f{4}(s) f{6}(s)]};

% sample points
ss = {[-3.5], [-4.5, -3.5, -2.5], [-4.5 -4 -3.5 -3 -2.5]}; 

% Appendix D.2: checking the linear form hypothesis up to m=3
ind = @(j) struct('type','{}','subs',{{j}});
for j=1:m
    % set up linear system for the n_j sample points in ss
    E = zeros(length(ss{j}),1); 
    M = zeros(length(ss{j}));   
    for k=1:length(E)
        s = ss{j}(k);
        E(k) = Ez_tilde(j,s);  
        M(k,:) = subsref(ff(s), ind(j)); % k-th row of matrix
    end

    % solve linear system with rational reconstruction of the a_{jk}
    D = 10000; % bound of denominator
    [num, denom] = rat(M\E, 1/(2*D^2));

    % check validity of Eq. (111) on the interval t in [-7,4]
    LHS = chebfun(vec(@(s) Ez_tilde(j,s)), ival, 48);
    RHS = chebfun(vec(@(s) subsref(ff(s), ind(j))*(num./denom)), ival, 48);
    err = norm(LHS-RHS, inf);
    if err < 2*10^(-14+3*j) % bound = numerical error level of RHS
        for k=1:length(E)
            fprintf("a_{%i%i} = %i/%i, ", j, k, num(k), denom(k));
        end
        fprintf("\n");
    else
        fprintf("j = %i: LHS = RHS does NOT meet numerical tolerances\n", j)
    end
end

end

==> MC_LLIS_involutions.jl <==
# Monte-Carlo simulation for the length of longest increasing subsequences 
# in random general involutions; see arXiv:2306.03798v6
# (c) 2024, Folkmar Bornemann, Technical University of Munich, Germany 

using Random, StatsBase, CSV, ProgressMeter

Random.seed!(0815)
@show Threads.nthreads() # call with julia --threads n filename.jl

function InvolutionBranchRatio(n)	
	# Arndt, Generating Random Permutations, Alg. 9.3, p. 58, Thesis ANU, 2010
	rat = Vector{Float64}(undef,n-1) # rat[k] = I(k)/I(k+1) 
	rat[1] = 0.5;
	for k=2:n-1
	    rat[k] = 1/(1+k*rat[k-1])
	end
	return rat 
end

function RandomInvolution(n; rat=[])
	# Arndt, Generating Random Permutations, Alg. 9.4, p. 59, Thesis ANU, 2010
	@assert (fixedpointFree = (rat==[])) || length(rat)>=n-1
	fixedpointFree && (n *= 2) # fixed-point free involutions of length 2n 

	index = collect(1:n); π = copy(index)	
	@inbounds while n > 1         
	    i1 = index[n]
	    n -= 1
	    if fixedpointFree || rand() > rat[n] # 2-cycle
	        r = rand(1:n)
	        i2 = index[r]
	        index[r], index[n] = index[n], i2
	        π[i1], π[i2] = π[i2], π[i1]
	        n -= 1
		# else # fixed point, nothing to do
	    end
	end
	return π
end

function LLS(π, lt)
# Fredman, Discr. Math. 11 (1975), pp 29-35, §2
# corresponds to calculating first row in Young tableau
# or, equivalently, to the top cards of patience sorting
	T = [π[1]]; # initialize sorted list of top cards
	for k=2:length(π)
		x = π[k]
		if lt(last(T), x) # place card in new pile
			push!(T, x)
		else # place card on top of leftmost legal pile 
			T[searchsortedfirst(T, x, lt = lt)] = x
		end
	end
	return length(T)
end

n =     100_000 # size of involution
K = 100_000_000 # number of samples
rat = InvolutionBranchRatio(n)
@show n
@show K
L = Array{Int}(undef, K)
@showprogress Threads.@threads for k = 1:K
	π = RandomInvolution(n, rat=rat) # generate general involution
	L[k] = LLS(π, <) # length of longest increasing sequence
end
cts_ordered = sort(countmap(L))
id = repr(hash(cts_ordered))
@show id
CSV.write("involution_n$(n)_K$(K)_hash$(id).csv", cts_ordered)


==> MC_LLS_fixed_point_free.jl <==
# Monte-Carlo simulation for the length of longest increasing/decreasing subsequences 
# in random fixed-point free involutions; see arXiv:2306.03798v6
# (c) 2024, Folkmar Bornemann, Technical University of Munich, Germany 

using Random, StatsBase, CSV, ProgressMeter

Random.seed!(0815)
@show Threads.nthreads() # call with julia --threads n filename.jl

function InvolutionBranchRatio(n)	
	# Arndt, Generating Random Permutations, Alg. 9.4, p. 59, Thesis ANU, 2010
	rat = Vector{Float64}(undef,n-1) # rat[k] = I(k)/I(k+1) 
	rat[1] = 0.5;
	for k=2:n-1
	    rat[k] = 1/(1+k*rat[k-1])
	end
	return rat 
end

function RandomInvolution(n; rat=[])
	# Arndt, Generating Random Permutations, Alg. 9.4, p. 59, Thesis ANU, 2010
	@assert (fixedpointFree = (rat==[])) || length(rat)>=n-1
	fixedpointFree && (n *= 2) # fixed-point free involutions of length 2n 

	index = collect(1:n); π = copy(index)	
	@inbounds while n > 1         
	    i1 = index[n]
	    n -= 1
	    if fixedpointFree || rand() > rat[n] # 2-cycle
	        r = rand(1:n)
	        i2 = index[r]
	        index[r], index[n] = index[n], i2
	        π[i1], π[i2] = π[i2], π[i1]
	        n -= 1
		# else # fixed point, nothing to do
	    end
	end
	return π
end

function LLS(π, lt)
# Fredman, Discr. Math. 11 (1975), pp 29-35, §2
# corresponds to calculating first row in Young tableau
# or, equivalently, to the top cards of patience sorting
	T = [π[1]]; # initialize sorted list of top cards
	for k=2:length(π)
		x = π[k]
		if lt(last(T), x) # place card in new pile
			push!(T, x)
		else # place card on top of leftmost legal pile 
			T[searchsortedfirst(T, x, lt = lt)] = x
		end
	end
	return length(T)
end

n =     100_000 # size of involution
K = 100_000_000 # number of samples
@show n
@show K
LI = Array{Int}(undef, K)
LD = Array{Int}(undef, K)
@showprogress Threads.@threads for k = 1:K
	π = RandomInvolution(n) # generate fixed-point free involution
	LI[k] = LLS(π, <)     # length of longest increasing sequence
	LD[k] = LLS(π, >) ÷ 2 # length of longest decreasing sequence is even 
end
for (k,L) in enumerate((LI,LD))
	cts_ordered = sort(countmap(L))
	id = repr(hash(cts_ordered))
	@show id
	CSV.write("fixed_point_free_$(k==1 ? "LLIS" : "LLDS")_n$(n)_K$(K)_hash$(id).csv", cts_ordered)
end

